Reducing the time-step errors in diffusion Monte Carlo

We modify the reweighting factor of the projector used in diffusion Monte Carlo to reduce the time-step error of the total energy. Further, we present a reweighting scheme that has the desirable feature that it is exactly size-consistent, i.e, the energy of a system containing widely separated fragments is the same as the sum of the energies of the individual fragments. The practical utility of the latter improvement is that it reduces the time-step error of the binding energies of some weakly interacting systems.

==> anc/geometries.xyz <==
3
# H2O
H -1.43143117   0.00000000   1.10833202
H  1.43143117   0.00000000   1.10833202
O  0.00000000   0.00000000   0.00000000

6
# H2O-H2O
H -3.65521950   1.44092173   0.00000000
H -1.13322521   0.07693452   0.00000000
H  3.17549177  -0.70626808   1.43347244
H  3.17549177  -0.70626808  -1.43347244
O -2.93097823  -0.21641142   0.00000000
O  2.55231116   0.21064587   0.00000000

5
# CH4
C  0.00000000   0.00000000   0.00000000
H  1.18704461  -1.18704461  -1.18704461
H -1.18704461   1.18704461  -1.18704461
H -1.18704461  -1.18704461   1.18704461
H  1.18704461   1.18704461   1.18704461

10
# CH4-CH4
C  0.00000000   0.00000000  -3.41526398
C  0.00000000   0.00000000   3.41526398
H -1.68014842  -0.97003414   2.72574076
H  1.68014842  -0.97003414   2.72574076
H  0.00000000  -1.94006829  -2.72574076
H  1.68014842   0.97003414  -2.72574076
H -1.68014842   0.97003414  -2.72574076
H  0.00000000   1.94006829   2.72574076
H  0.00000000   0.00000000  -5.47423383
H  0.00000000   0.00000000   5.47423383

10
# CH4---CH4
C  0.00000000   0.00000000  10.00000000
H  1.18704461  -1.18704461   8.81295539
H -1.18704461   1.18704461   8.81295539
H -1.18704461  -1.18704461  11.18704461
H  1.18704461   1.18704461  11.18704461
C  0.00000000   0.00000000 -10.00000000
H  1.18704461  -1.18704461 -11.18704461
H -1.18704461   1.18704461 -11.18704461
H -1.18704461  -1.18704461   -8.8129553
H  1.18704461   1.18704461   -8.8129553 

8
# H2O-CH4
C 15.25900067  16.81215323  15.97380653
H 15.41058882  17.50702059  17.90290118
H 15.25448989  18.40259386  14.67084613
H 16.85915449  15.58997106  15.55786839
H 13.51177136  15.74902929  15.76361042
H  7.68753004  13.12032029  14.29343573
H 10.16717368  13.03337022  12.86522429
O  9.44862994  13.50601714  14.45823873

8
# H2O---CH4
C 29.44862052  17.81935639  18.34426747
H 30.91539559  19.14446816  18.90984356
H 27.70817721  18.25367779  19.34897998
H 29.12813622  17.97500179  16.31935049
H 30.04277305  15.90427973  18.79889586
H 10.97379377  12.30738474  11.09311863
H  8.43045691  11.12527231  11.66759533
O  9.44862994  12.57757587  12.03027532

10
# Butadiene
C -1.15793527  -0.73365210   0.00000000
C  1.15793527   0.73365210   0.00000000
C -3.46641887   0.29818742   0.00000000
C  3.46641887  -0.29818742   0.00000000
H -3.70663327   2.32642277   0.00000000
H  3.70663327  -2.32642277   0.00000000
H -0.96319334  -2.77218078   0.00000000
H  0.96319334   2.77218078   0.00000000
H -5.14695030  -0.85555076   0.00000000
H  5.14695030   0.85555076   0.00000000

15
# Si_15
Si -2.75690197  -4.64839277   0.79801057
Si -3.90058549   3.14143683   1.59525176
Si -2.23572631   0.09862128  -5.55639250
Si  4.72016267  -3.74848995  -1.74398970
Si  4.57819153   0.70722615  -1.72839401
Si  3.44597505   4.92964069  -0.85508132
Si  2.34385776  -0.31163205   5.01729620
Si -2.01933662   1.38811773   5.54389593
Si -2.45965223  -0.39794950  -1.03080446
Si  0.85618620   2.76530577  -3.76726721
Si  1.53843789  -1.87716865  -4.24337989
Si  0.64817979   2.24426409   1.54012575
Si -1.33828646  -3.25177566   5.06905957
Si  1.34493397  -2.50179822   1.05421136
Si -5.05733684  -1.19500226   3.03080018

